Pressio: Enabling projection-based model reduction for large-scale nonlinear dynamical systems

This work introduces Pressio, an open-source project aimed at enabling leading-edge projection-based reduced order models (ROMs) for large-scale nonlinear dynamical systems in science and engineering. Pressio provides model-reduction methods that can reduce both the number of spatial and temporal degrees of freedom for any dynamical system expressible as a system of parameterized ordinary differential equations (ODEs). We leverage this simple, expressive mathematical framework as a pivotal design choice to enable a minimal application programming interface (API) that is natural to dynamical systems. The core component of Pressio is a C++11 header-only library that leverages generic programming to support applications with arbitrary data types and arbitrarily complex programming models. This is complemented with Python bindings to expose these C++ functionalities to Python users with negligible overhead and no user-required binding code. We discuss the distinguishing characteristics of Pressio relative to existing model-reduction libraries, outline its key design features, describe how the user interacts with it, and present two test cases -- including one with over 20 million degrees of freedom -- that highlight the performance results of Pressio and illustrate the breath of problems that can be addressed with it.

==> anc/blottner_schematic.tex <==

\begin{tikzpicture}[auto]
  % sphere
  \draw [black, thick, fill=lightgray] (1,1) arc[start angle=90, end angle=270,radius=1];
  \draw [black, thick] (1,-1) -- (1,1);
  \node [rotate=90] at (0.6,0) {\footnotesize{semi-sphere}};

  \draw (0.8,-1.75) .. controls (-0.65,-0.85) and (-0.65,0.85) .. (0.8,1.75)
  node [near end,fill=white,sloped] {\footnotesize{shock}};

  % domain
  \draw[dashed,
  postaction={
  decorate,
  decoration={
  text along path, raise=2pt, transform={yshift=0cm},
  text={|\footnotesize|domain},
  text color=black,
  text align={left indent = {0.82\dimexpr\pgfdecoratedpathlength\relax}}
  }}
  ]
  (1,-2.5) .. controls (-1.25,-0.95) and (-1.25,0.95) .. (1,2.5);
  \draw [black, dashed] (1,2.5) -- (1,-2.5);

  \draw [->, black, thin] (-1.5,0.25) -- (-0.85,0.25);
  \draw [->, black, thin] (-1.5,0) -- (-0.85,0);
  \draw [->, black, thin] (-1.5,-0.25) -- (-0.85,-0.25);
  \draw (-1.25,-0.5) node {\footnotesize{$\rho_\infty$}};
  \draw (-1.25,-0.75) node {\footnotesize{$V_\infty$}};
  \draw (-1.25,-1) node {\footnotesize{$T_{\infty}$}};
\end{tikzpicture}


==> anc/cpp_lspg_main.tex <==

\lstset{style=cppstyle}
\begin{lstlisting}[
    float,
    caption={Sample C++ main to create and run LSPG using \pressio.},
    label={lst:cppmainlspg}]
int main(int argc, char *argv[]){
  using appT            = ...;
  using scalarT         = typename appT::scalar_type;
  using lspgStateT      = ...;
  using decoderJacT     = _application_dense_matrix_;
  using namespace pressio;
  using decoderT        = rom::LinearDecoder<decoderJacT>;

  // create app or adapter object
  app_t fomObj( argc, argv, ...);

  constexpr int romSize = 11;

  // load/compute the jacobian of the decoder
  decoderJacT phi = ...;
  // create the decoder
  decoderT decoderObj(phi);

  // my FOM reference state
  auto yRef = fomObj.getReferenceState();

  // define ROM state
  lspgStateT yROM(romSize);

  // create LSPG problem
  constexpr auto ode_case  = ode::ImplicitEnum::Euler;
  using lspgT = rom::LSPGProblemGenerator<fomT, ode_case,
                                           decoderT, lspgStateT>;
  lspgT lspgProblem(fomObj, yRef, decoderObj, yROM);

  auto & lspgStepper = lspgProblem.getStepper();

  // create solver
  using gnsolverT = solvers::iterative::GaussNewtonQR<...>;
  gnsolverT solver(lspgStepper, yROM);

  // integrate in time
  auto t0 = static_cast<scalarT>(0);
  scalarT dt = 0.01;
  int Nsteps = 10;
  ode::integrateNSteps(lspgStepper, yROM, t0, dt, Nsteps, solver);

  // compute the fom corresponding to our rom final state
  auto yFomFinal = lspgProblem.yFomReconstructor_(yROM);

  return 0;
}

\end{lstlisting}


==> anc/shared.tex <==
% SIAM Shared Information Template
% This is information that is shared between the main document and any
% supplement. If no supplement is required, then this information can
% be included directly in the main document.

\usepackage{lipsum}
\usepackage{amsfonts}
\usepackage{graphicx}
\usepackage{epstopdf}
\usepackage{algorithmic}
\usepackage{listings}
\usepackage{fancyvrb}
\usepackage{booktabs}
\usepackage{multirow}
\usepackage{mathtools}
\usepackage{xcolor}

\usepackage{tikz}
\usetikzlibrary{shapes, arrows, positioning, fit, arrows.meta, decorations.markings}
\usepackage{tikzscale}
\usepackage{tikz-uml}
\usetikzlibrary{decorations}
\usetikzlibrary{decorations.text}

\ifpdf
  \DeclareGraphicsExtensions{.eps,.pdf,.png,.jpg}
\else
  \DeclareGraphicsExtensions{.eps}
\fi

% Add a serial/Oxford comma by default.
\newcommand{\creflastconjunction}{, and~}

% Used for creating new theorem and remark environments
\newsiamremark{remark}{Remark}
\newsiamremark{hypothesis}{Hypothesis}
\crefname{hypothesis}{Hypothesis}{Hypotheses}
\newsiamthm{claim}{Claim}

% Sets running headers as well as PDF title and authors
\headers{Projection-based model reduction via generic programming}
{F.~Rizzi, P.~J.~Blonigan, E.J.Parish, and K.~T.~Carlberg}

% Title. If the supplement option is on, then "Supplementary Material"
% is automatically inserted before the title.
\title{Pressio: Enabling projection-based model reduction for
large-scale nonlinear dynamical systems
\thanks{Submitted to the editors February 6th, 2020.
%\funding{This work was funded by bla bla}
}}

% Authors: full names plus addresses.
\author{Francesco Rizzi\thanks{NexGen~Analytics,
30N Gould St. Ste 5912, Sheridan, WY, 82801, USA
(\email{francesco.rizzi@ng-analytics.com}, \email{fnrizzi@sandia.gov}).}
%
\and Patrick~J.~Blonigan\thanks{Department of Extreme-Scale
Data Science and Analytics, Sandia National Laboratories, Livermore, CA, 94550, USA
(\email{pblonig@sandia.gov}, \email{ejparis@sandia.gov}).}
\and Eric~J.~Parish\footnotemark[3]
\and Kevin~T.~Carlberg\footnotemark[3]~\thanks{Departments of Applied Mathematics and
Mechanical Engineering, University of Washington, Seattle, WA 98195, USA}}

\usepackage{amsopn}
\DeclareMathOperator{\diag}{diag}

%%% Local Variables:
%%% mode:latex
%%% TeX-master: "ex_article"
%%% End:


\definecolor{colWhite}{HTML}{FFFFFF}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% CPP listing style
%\definecolor{cpp_comment}{HTML}{FB8B24}%{RGB}{2,112,10}
\definecolor{cpp_comment}{HTML}{77A098}%{RGB}{2,112,10}
\definecolor{cpp_keyword}{HTML}{D10000} %{RGB}{108,48,130}
\definecolor{cpp_codebg}{rgb}{0.99, 0.99, 0.99}

\lstdefinestyle{cppstyle}{
    language=C++,
    backgroundcolor=\color{cpp_codebg},
    frame=tb,
    tabsize=2,
    showstringspaces=false,
    numbers=left,
    %upquote=true,
    commentstyle=\color{cpp_comment},
    keywordstyle=\color{cpp_keyword},
    stringstyle=\color{red},
    basicstyle=\small\ttfamily, % basic font setting
    emph={int,char,double,float,unsigned,void,bool},
    emphstyle={\color{blue}},
    %escapechar=\&,
    % keyword highlighting
    classoffset=1, % starting new class
    otherkeywords={-,!,~},
    morekeywords={-,!,~},
    classoffset=0
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Python listing style
\DeclareFixedFont{\ttb}{T1}{txtt}{bx}{n}{9} % for bold
\DeclareFixedFont{\ttm}{T1}{txtt}{m}{n}{10}  % for normal
\definecolor{deepblue}{rgb}{0,0,0.5}
\definecolor{deepred}{rgb}{0.6,0,0}
\definecolor{deepgreen}{rgb}{0,0.5,0}

\lstdefinestyle{pystyle}{
language=Python,
basicstyle=\small\ttfamily, % basic font setting
otherkeywords={self},             % Add keywords here
keywordstyle=\color{cpp_keyword},
emph={Adapter,__init__},          % Custom highlighting
%emphstyle=\ttb\color{deepred},    % Custom highlighting style
stringstyle=\color{deepgreen},
frame=tb,                         % Any extra options here
showstringspaces=false,
backgroundcolor=\color{cpp_codebg}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% colored comments etc with naming initials
\newcommand{\KTC}[1]{{\color{red}KTC: #1}}
\newcommand{\FR}[1]{{\color{green}FR: #1}}
\newcommand{\PJB}[1]{{\color{blue}PJB: #1}}

% general naming macros
\newcommand{\code}[1]{{\ttfamily\color{black} #1}}
\newcommand{\pressio}{$\mathbf{Pressio}$}
\newcommand{\pressioFpy}{$\mathbf{pressio4py}$}
\newcommand{\modred}{$\mathbf{modred}$}
\newcommand{\pymor}{$\mathbf{pyMOR}$}
\newcommand{\pyrom}{$\mathbf{pyROM}$}
\newcommand{\librom}{$\mathbf{libROM}$}
\newcommand{\pybind}{$\mathbf{pybind11}$}
\newcommand{\pybindarr}{\code{pybind11::array\_t}}

\newcommand{\manifGal}{manifold Galerkin}
\newcommand{\manifGalCap}{Manifold Galerkin}
\newcommand{\manifLSPG}{manifold LSPG}
\newcommand{\manifLSPGCap}{Manifold LSPG}

% shortcuts for list, bullets, etc
\newcommand{\bit}{\begin{itemize}}
\newcommand{\eit}{\end{itemize}}
\newcommand{\benu}{\begin{enumerate}}
\newcommand{\eenu}{\end{enumerate}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% math macros general
\newcommand{\defeq}{\vcentcolon =}
\newcommand*{\difftime}[1]{\dot{#1}}
\newcommand{\tfinal}{T}
\newcommand{\RR}[1]{\mathbb{R}^{#1}}
\newcommand{\RRstar}[1]{\mathbb{R}_\star^{#1}}
\newcommand{\RRplus}{\mathbb{R}_{+}}
\newcommand{\dstate}{\boldsymbol{\xi}}
\newcommand{\drdstate}{\hat{\boldsymbol{\xi}}}
\newcommand{\range}{\text{Ran}}
\newcommand*{\pseudoInvSymb}{+}
\newcommand*{\pseudoInv}{^\pseudoInvSymb}

\newcommand{\Boper}{\boldsymbol B}

% FOM math macros
\newcommand{\fomDof}{N}
\newcommand{\state}{\boldsymbol x}
\newcommand{\aprxState}{\tilde{\state}}
\newcommand{\initState}{\state^{0}}
\newcommand{\stateRef}{\state_\text{ref}}
\newcommand{\velocity}{\boldsymbol f}
\newcommand{\dvelocity}{\boldsymbol v}
\newcommand{\dtime}{\tau}
\newcommand{\params}{\boldsymbol \mu}
\newcommand{\dparams}{\boldsymbol \nu}
\newcommand{\paramDomain}{\mathcal D}
\newcommand{\nparams}{n_{\params}}
\newcommand{\fomJac}{\partial\velocity/\partial \dstate}
%\newcommand{\aprxFomJac}{\partial\velocity/\partial \aprxState}
\newcommand{\aprxFomJac}{\frac{\partial\velocity}{\partial
\dstate}(\aprxState,t;\params)}
\newcommand{\fomJacFrac}{ \frac{\partial\velocity}{\partial \dstate}}
\newcommand{\aprxFomJacFrac}{ \frac{\partial\velocity}{\partial \aprxState}}

% ROM macros
\newcommand{\dofRom}{p}
\newcommand{\romState}{\hat{\state}}
\newcommand{\romToFomMapping}{\boldsymbol g}
\newcommand{\romBasis}{\boldsymbol{\Phi}}
\newcommand*{\tangentSpace}[1]{T_{#1}\manifold }
\newcommand{\manifold}{\mathcal M}
\newcommand{\gRomState}{\hat{\boldsymbol \xi}}
\newcommand{\jacOfRomFomMapping}{\boldsymbol{J}}
\newcommand{\gVelo}{\hat{\boldsymbol{v}}}
\newcommand{\initRomState}{\romState^{0}}
%\newcommand{\gaprxstate}{\tilde{\gstate}}

\newcommand{\weightMat}{\boldsymbol{A}}
\newcommand{\weightMatDiag}{\boldsymbol{D}}
\newcommand{\identity}{\boldsymbol{I}}
\newcommand{\collocMat}{\boldsymbol{P}}
\newcommand{\phires}{{\boldsymbol \Phi}_r}
\newcommand{\gnatWMat}{(\collocMat \phires)^+ \collocMat}

% Time stepping
\newcommand{\zero}{\boldsymbol{0}}
\newcommand{\res}{\boldsymbol{r}}
\newcommand{\timeStep}{\Delta t}
%\newcommand*{\resnFOM}{\boldsymbol{r}_\star^n}
%\newcommand*{\resnROM}{\tilde{\boldsymbol{r}}^n}
%\newcommand*{\resnFOMArg}[1]{\boldsymbol{r}_\star^n\left(#1\right)}
%\newcommand*{\resnROMArg}[1]{\tilde{\boldsymbol{r}}^n\left(#1\right)}
\newcommand{\nseq}{{N_t}}

% reynolds number
\newcommand\Rey{\mbox{\text{Re}}}
\newcommand\Mach{M}


%%%%%%%%%%%%%%%%%%%%%%%%%
% macros for UML
%%%%%%%%%%%%%%%%%%%%%%%%%
%% % colors original
%% \definecolor{umlAppBg}{HTML}{FFE066}
%% \definecolor{umlPressioBg}{HTML}{AFCFDC}%87B7CB}
%% \definecolor{umlClass}{HTML}{DFDFDF}
%% \definecolor{umlOde}{HTML}{70C1B3}
%% \definecolor{umlRom}{HTML}{F7A7A6}%F9B6B4}

% color set (https://coolors.co/bb9f7c-dfdbb1-de916b-aa3528-669390)
\definecolor{umlClass}{HTML}{E2E5E6} %DFDFDF}
\definecolor{umlPressioBg}{HTML}{669390}
\definecolor{umlOde}{HTML}{DE916B}
\definecolor{umlRom}{HTML}{DFDBB1}
\definecolor{umlAppBg}{HTML}{C87E76}


% style to beautify methods' names, return types, etc
\newcommand{\umlRetType}[1]{#1}
\newcommand{\umlMethod}[1]{#1}
\newcommand{\umlPrivate}{--}
\newcommand{\umlPublic}{+}

\newcommand{\umlRomState}{\hat{\boldsymbol x}}
\newcommand{\umlFomState}{\boldsymbol x}
\newcommand{\umlFomStateApprox}{\tilde{\boldsymbol x}}
\newcommand{\umlFomStateRef}{{\boldsymbol x}_{ref}}
\newcommand{\umlFomVelo}{\boldsymbol f}
\newcommand{\umlRomVelo}{\hat{\boldsymbol f}}
\newcommand{\umlResid}{\res^{n}}
\newcommand{\umlJacob}{\partial \res^{n}/\partial \umlRomState}
\newcommand{\umlFomA}{\boldsymbol A}
\newcommand{\umlFomB}{\boldsymbol B}
\newcommand{\umlTime}{t}
\newcommand{\umlDt}{dt}
\newcommand{\umlStep}{step}
\newcommand{\umlAppObj}{fomObj}
\newcommand{\umlSolver}{solver}

% macros to refer to the UML within the text
\newcommand{\umlExpEnumT}{\code{ode::ExplicitEnum}}
\newcommand{\umlRomStateT}{\code{romStateT}}

%\definecolor{weborange}{RGB}{255,165,0}
%\newcommand{\grayScale}{0.95}
%\definecolor{frenchplum}{RGB}{129,20,83}


==> anc/tikz_schematic.tex <==

\begin{tikzpicture}[auto, node distance=2cm,>=latex']

  \node [block, fill=colWhite, %umlPressioBg,
    rounded corners, minimum width=\textwidth] (pressio1)
           {\LARGE{\code{mpl} \code{utils} \code{containers} \code{qr}
               \code{svd} \code{solvers} \code{ode}}};

           \node [block, fill=colWhite, %umlPressioBg,
             below of=pressio1, rounded corners,
       node distance=1.2cm, minimum width=\textwidth]
     (pressiorom) {\LARGE{\code{rom}}};

     \node [fbox, fit=(pressio1) (pressiorom),
       pin={[pin distance=0.2cm]left:\LARGE{\rotatebox{90}{\pressio}}}]
     (p4) {};

     % MAIN
     \node [block, fill=colWhite, %umlAppBg,
       below=of pressiorom.south west,
       anchor=north west, node distance=8cm, rounded corners,
       minimum width=0.2\textwidth, minimum height=8.1cm] (main)
           {
             \Large{
               \code{
                 int main()
               }
             }
           };

     % adapter
       \node [block, fill=colWhite, %umlAppBg,
       below=of pressiorom.south east,
       anchor=north east, node distance=9cm, rounded corners,
       minimum width=0.6\textwidth, minimum height=3cm] (adapter)
           {
             \shortstack{
               \LARGE{\code{Adapter}}\\
               \Large{(if needed)}
               }
           };

     % application
           \node [block, fill=colWhite, %umlAppBg,
             below=of adapter.south,
        rounded corners, node distance=3cm,
        minimum width=0.6\textwidth, minimum height=3cm] (app)
        {
          \shortstack{
          %\vspace{0.4cm}
          \LARGE{Application Code}\\
          \vspace{0.3cm}
          \Large{(owns $\params$, mesh, etc.)}
          %\Large{$\dot{\state} = \velocity(\state,t;\params)$}
          %% \Large{$\state(0;\params) = \initState(\params)$}
          }
      };

      % box around application
      \node [fbox, fit=(main) (adapter) (app),
        pin={[pin distance=0.2cm]left:\LARGE{\rotatebox{90}{Application Side}}}] (p5) {};

      %% % box for optional part
      %% \node [fbox, fit=(adapter),
      %%   pin={[pin distance=0.2cm]left:\Large{\rotatebox{90}{Optional}}}] (p5) {};

      \tikzset{myptr/.style={decoration={markings,mark=at position 1 with %
      {\arrow[scale=2,>=stealth]{>}}},postaction={decorate}}}

      % rom -> adapter
      %\draw[red, ->, >=latex, line width=2pt]
      \draw[red, line width=2pt, myptr] ([xshift=-2cm]pressiorom.south -| adapter)
      -- node {\LARGE{$\aprxState, t, \Boper$}}
      ([xshift=-2cm]adapter.north);

      % adapter -> rom
      \draw[blue, line width=2pt, myptr]
      ([xshift=1cm]adapter.north)
      --  node [right] {\LARGE{$\velocity, \fomJacFrac \Boper$}}
      ([xshift=1cm]pressiorom.south -| adapter);

      % adapter -> app
      \draw[black, line width=2pt, myptr]
      ([xshift=-2cm]adapter.south)
      -- node {\LARGE{$\aprxState, t, \Boper$}}
      ([xshift=-2cm]app.north);

      % app -> adapter
      \draw[black, line width=2pt, myptr]
      ([xshift=1cm]app.north)
      -- node [right] {\LARGE{$\velocity, \fomJacFrac \Boper$}}
      ([xshift=1cm]adapter.south);

      % arrows from main to others
      %\draw[black, arrows={-Circle[black,fill=black]}, line width=2pt]
      \draw[black, arrows={-o}, line width=2pt]
      (main.north) -- ([xshift=-4.79cm]pressiorom.south);

      %\draw[black, arrows={-Circle[black,fill=black]}, line width=2pt]
      \draw[black, arrows={-o}, line width=2pt]
      ([yshift=2.55cm]main.east) -- (adapter.west);

      %\draw[black, arrows={-Circle[black,fill=black]}, line width=2pt]
      \draw[black, arrows={-o}, line width=2pt ]
      ([yshift=-2.45cm]main.east) -- (app.west);

\end{tikzpicture}


==> anc/uml0.tex <==

\begin{tikzpicture}
  \tikzumlset{font=\large}
  \begin{umlpackage}[fill=umlPressioBg, draw=none, text=black]{Pressio}

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%%%%%%%% ODE %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \begin{umlpackage}[x=-0.95, y=0.15, fill=umlOde, draw=none]{ode}

      \umlclass[
        x=0.5, y=0,fill=umlClass,
        template={stepperTag, stateT, ...args}
      ]{ExplicitStepper}
      {
        // scalarT, velocityPolicyT are extracted from the pack ...args\\
        ...\\
        \umlPrivate~policyObj : velocityPolicyT\\
      }
      {
      \umlPublic~\umlMethod{doStep}($\umlRomState$ : stateT,
                     $\umlTime$: scalarT,
                     $\umlDt$: scalarT,
                     $\umlStep$ : stepT) : \umlRetType{void}\\
      }
    \end{umlpackage}

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%%%%%% ROM  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \begin{umlpackage}[x=-1.5,y=-5.1,fill=umlRom, draw=none]{rom}

      % ROMTOFOMMAPPING
      \umlclass[
        x=0.4, y=0,fill=umlClass,
        template={...args}
      ]{Decoder}
      {
        ...
      }
      {
        \umlPublic~\umlMethod{applyMapping}($\umlRomState$ : romStateT,
        $\umlFomStateApprox$ : fomStateT) : \umlRetType{void} \{\\
        \quad // compute $\umlFomStateApprox = \romToFomMapping(\romState)$ \\
       \}
      }

      % Fom reconstructor
      \umlclass[
        x=0.705,y=-4.45,fill=umlClass,
        template={fomStateT, decoderT}
      ]{FomStateReconstructor}
      {
        \umlPrivate~$\umlFomStateRef$ \hspace{1.35cm}: fomStateT \\
        \umlPrivate~decoderObj : decoderT
      }
      {
        \umlPublic~\umlMethod{operator()}($\umlRomState$ : romStateT,
        $\umlFomStateApprox$ : fomStateT) : \umlRetType{void} \{\\
        \quad // call decoderObj.applyMapping($\umlRomState$, $\umlFomStateApprox$)
        and do $\umlFomStateApprox += \umlFomStateRef$ \\
      \}
      %\umlPublic~\umlMethod{operator()}($\umlRomState$ : romStateT) : \umlRetType{fomStateT}
      }

      % DEfaultGALERKINGPOLICY
      \umlclass[
        x=3.1, y=-9.85, fill=umlClass,
        template={adapterT, decoderT}
      ]{galerkin::explicit::DefaultVelocityPolicy}
      {
        using fomStateT \ \ \ \ = typename adapterT::state\_type;\\
        using fomVelocityT = typename adapterT::velocity\_type;\\
        \umlPrivate~$\umlFomStateApprox$ : fomStateT \\
        \umlPrivate~$\umlFomVelo$ : fomVelocityT \\
        \umlPrivate~fomReconstructor : FomStateReconstructor$<$fomStateT, decoderT$>$
      }
      {
        \umlPublic~\umlMethod{operator()}($\umlRomState$ : romStateT,
                                          $\umlRomVelo$ : romStateT,
                                          $\umlAppObj$ : adapterT,
                                          $\umlTime$ : scalarT
                                         ) : \umlRetType{void} \{\\
      \quad // query $\umlAppObj$ to compute $\umlFomVelo$ and then compute $\umlRomVelo$\\
      \}
      }

      % Galerkin PROBLEM
      \umlclass[
        x=2.55, y=-15.55,fill=umlClass,
        template={stepperTag, romStateT, ...args}
      ]{galerkin::DefaultProblem}
      {
        // adapterT, decoderT are extracted from the pack ...args\\
        using policyT \hspace{0.1cm} = galerkin::explicit::DefaultVelocityPolicy$<$adapterT, decoderT$>$;\\
        using stepperT = ode::ExplicitStepper$<$stepperTag, romStateT, policyT$>$;\\
        ...\\
        \umlPrivate~stepperObj : stepperT\\
      }
      {
        \umlPublic~\umlMethod{getStepper}() : \umlRetType{stepperT}\\
      }
    \end{umlpackage}
   \end{umlpackage}


  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %%%%%%%%%%%%%%%%%%%%%%%%% USER APP %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  \begin{umlpackage}[x=-0.425, y=-26.85, fill=umlAppBg, draw=none]{APPLICATION}

    \umlclass[x=0.1, y=-0.055,width=13cm, fill=umlClass, draw=black]{Adapter}
    {
      // typedefs: scalar\_type, state\_type, velocity\_type, dense\_matrix\_type\\
      ...\\
      \umlPrivate~problemObj : Application
    }
    {
      // for an explicit scheme, we only need velocity methods \\
      \umlPublic~\umlMethod{velocity}($\umlFomStateApprox$ : state\_type,
                                      $\umlTime$ : scalar\_type) : \umlRetType{velocity\_type}\\
      \umlPublic~\umlMethod{velocity}($\umlFomStateApprox$ : state\_type,
                                      $\umlTime$ : scalar\_type,
                                      $\umlFomVelo$ : velocity\_type) : \umlRetType{void}\\
    }

    \umlclass[x=10,y=-1.25,width=4.9cm,fill=umlClass]{Application}{
      ...
    }
             {
               ...
             }

  \end{umlpackage}


  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %%%%%%%%%%%%%%%%%%%%%%%%% CONNECTIONS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  \umluniaggreg[mult=1, geometry=-|-, anchor1=east, anchor2=7, arm1=0.65cm]
  {galerkin::explicit::DefaultVelocityPolicy}{Adapter}

  \umluniaggreg[mult=1, geometry=-|,anchor1=3, anchor2=north]
  {Adapter}{Application}

  \umluniaggreg[mult=1, geometry=-|-,anchors=175 and west, arm1=-1cm]
  {FomStateReconstructor}{Decoder}

  \umluniaggreg[mult=1, geometry=-|-,anchor1=west, anchor2=west, arm1=-1cm]
  {galerkin::explicit::DefaultVelocityPolicy}{FomStateReconstructor}

  \umlunicompo[mult=1, geometry=-|-, anchors=west and west, arm1=-1.5cm]
  {galerkin::DefaultProblem}{ExplicitStepper}

  \umluniaggreg[mult=1, geometry=-|-,anchor1=east, anchor2=3, arm1=4.75cm]
  {ExplicitStepper}{galerkin::explicit::DefaultVelocityPolicy}

\end{tikzpicture}


==> anc/uml1.tex <==

\begin{tikzpicture}
  \tikzumlset{font=\large}
  \begin{umlpackage}[fill=umlPressioBg, draw=none, text=black]{Pressio}

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%%%%%%%%% ODE %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \begin{umlpackage}[x=-2.3,fill=umlOde]{ode} %,fill=orange!50,text=red]
      \umlclass[
        y=0,fill=umlClass,
        template={stepperTag, stateT, ...args}
      ]{ImplicitStepper}
      {
        //residualT, jacobianT, and policies' types are detected from pack ... args\\
        \umlPrivate~residualPolicy : residualPolicyT\\
        \umlPrivate~jacobianPolicy : jacobianPolicyT\\
        ...
      }
      {
        \umlPublic~doStep($\umlRomState$ : stateT,
                          $\umlTime$: scalarT,
                          $\umlDt$: scalarT,
                          $\umlStep$ : stepT,
                          $\umlSolver$ : solverT) : void\\
      \umlPublic~residual($\umlRomState$ : stateT, $\umlResid$ : residualT) : void\\
      \umlPublic~jacobian($\umlRomState$ : stateT, $\umlJacob$ : jacobianT) : void\\
      }

    \end{umlpackage}


    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%%%%%%%%% ROM    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    \begin{umlpackage}[x=0,y=-5.85, fill=umlRom, draw=none]{rom}

      % DECODER
      \umlclass[
        x=7.5, y=-0.2, fill=umlClass, template={...args}
      ]{Decoder}
      {
        ...
      }
      {
        \umlPublic~applyMapping($\umlRomState$ : romStateT,
        $\umlFomStateApprox$ : fomStateT) : void
      }

      % Fom reconstructor
      \umlclass[
        x=-5.1, y=0, fill=umlClass, template={fomStateT, decoderT}
      ]{FomStateReconstructor}
      {
        \umlPrivate~$\umlFomStateRef$ \hspace{1.35cm}: fomStateT \\
        \umlPrivate~decoderObj : decoderT
      }
      {
        \umlPublic~operator()($\umlRomState$ : romStateT,
        $\umlFomStateApprox$ : fomStateT) : void\\
      }

      % LSPG RES POLICY
      \umlclass[
        x=0.5, y=-4.25,fill=umlClass, template={adapterT, decoderT, ...args}
      ]{LSPGResidualPolicy}
      {
        %% using fomStateT = typename adapterT::state\_t;\\
        %% using fomVelocityT = typename adapterT::velocity\_t;\\
        %% \umlPrivate~xFom : fomStateT \\
        %% \umlPrivate~fomVelocity : fomVelocityT \\
        %% \umlPrivate~fomReconstructor : FomStateReconstructor$<$fomStateT, decoderT$>$\\
        ...
      }
      {
      \umlPublic~compute($\umlRomState$ : romStateT,
                  $\umlResid$ : residualT,
                  $\umlAppObj$ : adapterT,
                  xPrev : statesT,
                  $\umlTime$: scalarT,
                  $\umlDt$: scalarT) : void \{\\
           $\quad$ // call velocity method on $\umlAppObj$ and compute
           time-discrete residual $\umlResid$\\
        \}
      }

      % LSPG Jacobian Policy
      \umlclass[
        x=-0.5, y=-8.75, fill=umlClass, template={adapterT, decoderT, ...args}
      ]{LSPGJacobianPolicy}
      {
        %% using fomStateT = typename adapterT::state\_t;\\
        %% using fomDenseMatT = typename adapterT::dmatrix\_t;\\
        %% \umlPrivate~xFom : fomStateT \\
        %% \umlPrivate~fomApplyJacRes : fomDenseMatT \\
        %% \umlPrivate~fomReconstructor : FomStateReconstructor$<$fomStateT, decoderT$>$\\
        ...
      }
      {
      \umlPublic~compute($\umlRomState$ : romStateT,
                  $\umlJacob$ : jacobianT,
                  $\umlAppObj$ : adapterT,
                  $\umlTime$: scalarT,
                  $\umlDt$: scalarT) : void \{\\
           $\quad$ // call applyJacobian method on $\umlAppObj$ and
           compute time-discrete jacobian $\umlJacob$\\
        \}
      }

      % LSPG Problem
      \umlclass[
        x=-0.55, y=-14,fill=umlClass,
        template={stepperTag, romStateT, ...args}
      ]{LSPGProblem}
      {
        // adapterT, decoderT: extracted from the pack ...args\\
        using residualPolicyT = LSPGResidualPolicy$<$adapterT, decoderT$>$;\\
        using jacobianPolicyT = LSPGJacobianPolicy$<$adapterT, decoderT$>$;\\
        using stepperT = ode::ImplicitStepper$<$stepperTag, romStateT, residualPolicyT, jacobianPolicyT$>$;\\
        ...\\
        \umlPrivate~stepperObj : stepperT\\
      }
      {
        \umlPublic~getStepper() : stepperT\\
      }

    \end{umlpackage}
  \end{umlpackage}

  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %%%%%%%%%%%%%%%%%%%%%%%%% USER APP %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  \begin{umlpackage}[x=-2, y=-27,fill=umlAppBg, draw=none]{APPLICATION}

    \umlclass[x=0, y=0,fill=umlClass, draw=black]{Adapter}
    {
      //scalar\_t is a public type alias for the scalar type\\
      //state\_t, velocity\_t are public aliases for full-order state and velocity\\
      //dense\_matrix\_t is a public alias for full-order dense matrix\\
      ...\\
      \umlPrivate~problemObj : Application
    }
    {
      \umlPublic~\umlMethod{velocity}($\umlFomStateApprox$ : state\_t,
                                      $\umlTime$ : scalar\_t,
                                      $\umlFomVelo$ : velocity\_t) : \umlRetType{void}\\
      \umlPublic~\umlMethod{applyJacobian}($\umlFomStateApprox$ : state\_t,
                                           $\umlFomB$ : dense\_matrix\_t,
                                           $\umlTime$ : scalar\_t,
                                           $\umlFomA$ : dense\_matrix\_t) : \umlRetType{void}\\
      \umlPublic~\umlMethod{velocity}($\umlFomStateApprox$ : state\_t,
                                      $\umlTime$ : scalar\_t) : \umlRetType{velocity\_t}\\
      \umlPublic~\umlMethod{applyJacobian}($\umlFomStateApprox$ : state\_t,
                                           $\umlFomB$ : dense\_matrix\_t,
                                           $\umlTime$ : scalar\_t) : \umlRetType{dense\_matrix\_t}\\
      ...
    }

    \umlemptyclass[x=10.85,y=-1,width=4cm,fill=umlClass]{Application}

  \end{umlpackage}


  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %%%%%%%%%%%%%%%%%%%%%%%%% CONNECTIONS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  \umluniaggreg[mult=1, geometry=-|-, anchor1=east, anchor2=7, arm1=1.25cm]
  {LSPGResidualPolicy}{Adapter}
  \umluniaggreg[mult=1, geometry=-|-, anchor1=east, anchor2=7, arm1=4.2cm]
  {LSPGJacobianPolicy}{Adapter}

  \umlunicompo[mult=1, geometry=-|-, anchors=west and west, arm1=-1.5cm]
  {LSPGProblem}{ImplicitStepper}

  \umluniaggreg[mult=1, geometry=-|-, anchor1=west, anchor2=west, arm1=-1cm]
  {LSPGResidualPolicy}{FomStateReconstructor}
  \umluniaggreg[mult=1, geometry=-|-, anchor1=west, anchor2=west, arm1=-1cm]
  {LSPGJacobianPolicy}{FomStateReconstructor}

  \umluniaggreg[mult=1, geometry=-|,anchor1=3, anchor2=north]
  {Adapter}{Application}

  \umluniaggreg[mult=1, geometry=--,anchors=358 and west]
  {FomStateReconstructor}{Decoder}

  \umluniaggreg[mult=1, geometry=-|-, anchor1=east, anchor2=3, arm1=7.75cm]
  {ImplicitStepper}{LSPGResidualPolicy}
  \umluniaggreg[mult=1, geometry=-|-, anchor1=east, anchor2=3, arm1=7.75cm]
  {ImplicitStepper}{LSPGJacobianPolicy}

\end{tikzpicture}

